Leading Twist-Two Gauge-Variant Counterterms

Anomalous dimensions of twist-two operators govern the scale evolution of parton distribution functions. For off-shell external states, the physical twist-two operators mix with unknown gauge-variant operators under renormalization. In this talk, we apply the method proposed by us in~\cite{Gehrmann:2023ksf} to compute all gauge-variant one-loop counterterm Feynman rules with five legs, which enter the determination of the four-loop splitting functions in QCD.

==> anc/OB2q3gFeynmanRules.m <==
im*DiracGamma[nb, i2, i1]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*
 ((-sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p3]^(j1 - j2)*
        SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 - 
    sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
       SP[nb, -p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 + 
    (5*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
        SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 - 
    sum[SP[nb, -p3]^(-4 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
       SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 - 
    sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
       SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 + 
    (5*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
        SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    sum[SP[nb, -p1 - p2 - p4]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^
        (j1 - j2)*SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 + 
    sum[SP[nb, -p3 - p4]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^(j1 - j2)*
       SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 - 
    sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
       SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 - 
    sum[SP[nb, -p3]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 - 
    sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p3]^(j1 - j2)*
       SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 + 
    (5*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
        SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    (5*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
        SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    sum[SP[nb, p4]^(-4 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 - 
    sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p3 + p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 + 
    sum[SP[nb, p4]^(-4 - j1 + n)*SP[nb, p3 + p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4)*
   (f[a, c, a[i5]]*f[b, d, a[i4]]*f[c, d, a[i3]]*T[i2, i1, a, b] + 
    f[a, c, a[i4]]*f[b, d, a[i5]]*f[c, d, a[i3]]*T[i2, i1, a, b]) + 
  ((5*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
        SP[nb, -p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    (5*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
        SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
       SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 + 
    sum[SP[nb, -p3]^(-4 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
       SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 - 
    sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
       SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 - 
    sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
       SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 - 
    sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
       SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 - 
    sum[SP[nb, -p3 - p4]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^(j1 - j2)*
       SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 - 
    sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
       SP[nb, p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 - 
    sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
       SP[nb, p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 + 
    (5*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p3]^(j1 - j2)*
        SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 - 
    sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
       SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 + 
    (5*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
        SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 + 
    sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p3 + p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 - 
    sum[SP[nb, p4]^(-4 - j1 + n)*SP[nb, p3 + p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8)*
   (f[a, c, a[i5]]*f[b, d, a[i3]]*f[c, d, a[i4]]*T[i2, i1, a, b] + 
    f[a, c, a[i3]]*f[b, d, a[i5]]*f[c, d, a[i4]]*T[i2, i1, a, b]) + 
  ((5*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p3]^(j1 - j2)*
        SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 - 
    sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
       SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 - 
    sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
       SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 - 
    sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
       SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 + 
    (5*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
        SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
       SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 + 
    sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
       SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 - 
    sum[SP[nb, -p1 - p2 - p4]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^
        (j1 - j2)*SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 + 
    (5*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
        SP[nb, p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
       SP[nb, p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 + 
    (5*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
        SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/8 + 
    sum[SP[nb, -p3]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/4 - 
    sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 - 
    sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8 - 
    sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/2 - 
    sum[SP[nb, p4]^(-4 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
       SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}]/8)*
   (f[a, c, a[i4]]*f[b, d, a[i3]]*f[c, d, a[i5]]*T[i2, i1, a, b] + 
    f[a, c, a[i3]]*f[b, d, a[i4]]*f[c, d, a[i5]]*T[i2, i1, a, b]))


==> anc/OC2c3gFeynmanRules.m <==
nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*
 (im*(flagA[11]*((13*(sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      (13*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, -p3]^(j1 - j2)*SP[nb, -p3 - p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/192 + ((sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*
          SP[nb, -p3]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 - 
      (7*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p4]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/96 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p3]^(-4 - j1 + n)*
          SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/48 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, -p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/192 + ((sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p4]^(j1 - j2)*SP[nb, -p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/48 - (7*(sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/96 - 
      (5*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2 - p4]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 - 
      (5*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p3 - p4]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3]^(j1 - j2)*SP[nb, p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/192 + ((sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      (13*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, -p3]^(j1 - j2)*SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/192 + ((sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p3]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/48 + 
      (13*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/192 - (7*(sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/96 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 - 
      (7*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/96 - 
      (5*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p4]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, p3 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/48 - 
      (5*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p4]^(-4 - j1 + n)*
          SP[nb, p3 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192) + 
    flagA[7]*((-7*(sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/96 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, -p3]^(j1 - j2)*SP[nb, -p3 - p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/192 + (13*(sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*
          SP[nb, -p3]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/48 + 
      (13*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p4]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p3]^(-4 - j1 + n)*
          SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 - 
      (7*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, -p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/96 - (5*(sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 - 
      (5*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p4]^(j1 - j2)*SP[nb, -p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/192 + ((sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2 - p4]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/48 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p3 - p4]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 - 
      (7*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3]^(j1 - j2)*SP[nb, p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/96 - (5*(sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 - 
      (7*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, -p3]^(j1 - j2)*SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/96 - (5*(sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p3]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/192 + ((sp[nb, p1] - sp[nb, p2])*
        sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      (13*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/48 + 
      (13*(sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p4]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/48 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, p3 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192 + 
      ((sp[nb, p1] - sp[nb, p2])*sum[SP[nb, p4]^(-4 - j1 + n)*
          SP[nb, p3 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/192) + 
    flagA[1]*(((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, p3]^(j1 - j2)*SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/32 + ((-sp[nb, p1] + sp[nb, p2])*
        sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*
          SP[nb, -p3]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p4]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p3]^(-4 - j1 + n)*
          SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p1 - p2 - p3 - p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, -p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/32 + ((-sp[nb, p1] + sp[nb, p2])*
        sum[SP[nb, p3]^(-4 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p4]^(j1 - j2)*SP[nb, -p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/32 + ((-sp[nb, p1] + sp[nb, p2])*
        sum[SP[nb, p1 + p2]^(-4 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p1 - p2 - p4]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p3 - p4]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, -p1 - p2 - p3]^(j1 - j2)*SP[nb, p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/32 + ((-sp[nb, p1] + sp[nb, p2])*
        sum[SP[nb, -p1 - p2 - p3]^(-4 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, -p3]^(j1 - j2)*SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/32 + ((-sp[nb, p1] + sp[nb, p2])*
        sum[SP[nb, -p3]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*
          SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, 
         {j2, 0, j1}])/32 + ((-sp[nb, p1] + sp[nb, p2])*
        sum[SP[nb, -p1 - p2]^(-4 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p3]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p1 + p2]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p4]^(-4 - j1 + n)*
          SP[nb, p1 + p2 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p3]^(-4 - j1 + n)*
          SP[nb, p3 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32 + 
      ((-sp[nb, p1] + sp[nb, p2])*sum[SP[nb, p4]^(-4 - j1 + n)*
          SP[nb, p3 + p4]^(j1 - j2)*SP[nb, p1 + p2 + p3 + p4]^j2, 
         {j1, 0, -4 + n}, {j2, 0, j1}])/32)) + 
  im*(flagA[12]*(sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p1 - p4]^j1, 
        {j1, 0, -3 + n}]/32 + sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, -p2 - p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^j1, 
         {j1, 0, -3 + n}])/32 - 
      (3*sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p3 - p4]^j1, {j1, 0, -3 + n}])/
       32 + sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p1 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/32 + (3*sum[SP[nb, -p1 - p4]^(-3 - j1 + n)*
          SP[nb, -p1 - p3 - p4]^j1, {j1, 0, -3 + n}])/32 + 
      sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/32 + (3*sum[SP[nb, -p2 - p4]^(-3 - j1 + n)*
          SP[nb, -p2 - p3 - p4]^j1, {j1, 0, -3 + n}])/32 + 
      sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/32 + (3*sum[SP[nb, -p1 - p2 - p4]^(-3 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^j1, {j1, 0, -3 + n}])/32 + 
      sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, -p3 - p4]^(-3 - j1 + n)*SP[nb, -p4]^j1, {j1, 0, -3 + n}])/
       32 - sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p4]^j1, {j1, 0, -3 + n}]/
       32 - sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p1 + p4]^j1, 
        {j1, 0, -3 + n}]/32 - sum[SP[nb, -p3]^(-3 - j1 + n)*
         SP[nb, p2 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + 
      (3*sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, p3 + p4]^j1, {j1, 0, -3 + n}])/
       32 - (3*sum[SP[nb, p4]^(-3 - j1 + n)*SP[nb, p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p1 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p1 + p4]^(-3 - j1 + n)*SP[nb, p1 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p2 + p4]^(-3 - j1 + n)*SP[nb, p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p1 + p2 + p4]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      (7*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      (7*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/32 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/32 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/32 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (7*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (7*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/32 + 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32) + 
    flagA[9]*(sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p2 - p4]^j1, 
        {j1, 0, -3 + n}]/32 + (3*sum[SP[nb, p1 + p3]^(-3 - j1 + n)*
          SP[nb, -p2 - p4]^j1, {j1, 0, -3 + n}])/32 + 
      (3*sum[SP[nb, -p2 - p3]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, -p3]^(-3 - j1 + n)*
         SP[nb, -p2 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, -p2 - p4]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, -p1 - p3]^(-3 - j1 + n)*
         SP[nb, -p1 - p2 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, -p1 - p2 - p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^
           j1, {j1, 0, -3 + n}])/32 + 
      sum[SP[nb, -p2 - p4]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/32 - sum[SP[nb, p2 + p3]^(-3 - j1 + n)*
         SP[nb, -p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p1 + p2 + p3]^(-3 - j1 + n)*SP[nb, -p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, -p2 - p3 - p4]^(-3 - j1 + n)*
         SP[nb, -p4]^j1, {j1, 0, -3 + n}]/32 + 
      sum[SP[nb, -p1 - p2 - p3 - p4]^(-3 - j1 + n)*SP[nb, -p4]^j1, 
        {j1, 0, -3 + n}]/32 + sum[SP[nb, -p2 - p3]^(-3 - j1 + n)*
         SP[nb, p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, -p1 - p2 - p3]^(-3 - j1 + n)*SP[nb, p4]^j1, 
         {j1, 0, -3 + n}])/32 - 
      (3*sum[SP[nb, -p1 - p3]^(-3 - j1 + n)*SP[nb, p2 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, -p3]^(-3 - j1 + n)*
         SP[nb, p2 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/
       32 - (3*sum[SP[nb, p2 + p3]^(-3 - j1 + n)*SP[nb, p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p4]^(-3 - j1 + n)*
         SP[nb, p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p2 + p4]^(-3 - j1 + n)*SP[nb, p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, p1 + p3]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p1 + p2 + p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p4]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      sum[SP[nb, p2 + p4]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
        {j1, 0, -3 + n}]/32 - sum[SP[nb, -p1]^(-3 - j1 + n)*
         SP[nb, p2 + p3]^(j1 - j2)*SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, 
        {j2, 0, j1}]/96 - sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
          SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (7*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
          SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, -p3 - p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      (13*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (13*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
          SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (7*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
          SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, p2 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (13*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (13*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 + 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 + 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/64 + 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/64 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 - 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64) + 
    flagA[1]*(sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32) + 
    flagA[6]*((3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32) + 
    flagA[8]*(sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p1 - p4]^j1, 
        {j1, 0, -3 + n}]/32 - (3*sum[SP[nb, p1 + p3]^(-3 - j1 + n)*
          SP[nb, -p2 - p4]^j1, {j1, 0, -3 + n}])/32 - 
      (3*sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^j1, 
         {j1, 0, -3 + n}])/32 + 
      (3*sum[SP[nb, -p1 - p3]^(-3 - j1 + n)*SP[nb, -p1 - p3 - p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, -p3]^(-3 - j1 + n)*
         SP[nb, -p1 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, -p1 - p4]^(-3 - j1 + n)*SP[nb, -p1 - p3 - p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, -p1 - p3]^(-3 - j1 + n)*
         SP[nb, -p1 - p2 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 + 
      sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/32 - sum[SP[nb, -p2 - p4]^(-3 - j1 + n)*
         SP[nb, -p1 - p2 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, -p1 - p2 - p4]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^
           j1, {j1, 0, -3 + n}])/32 - 
      sum[SP[nb, p1 + p3]^(-3 - j1 + n)*SP[nb, -p4]^j1, {j1, 0, -3 + n}]/32 + 
      sum[SP[nb, -p1 - p3 - p4]^(-3 - j1 + n)*SP[nb, -p4]^j1, 
        {j1, 0, -3 + n}]/32 + sum[SP[nb, -p1 - p3]^(-3 - j1 + n)*
         SP[nb, p4]^j1, {j1, 0, -3 + n}]/32 - 
      sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p1 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, -p1 - p3]^(-3 - j1 + n)*SP[nb, p2 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + 
      (3*sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p1 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p1 + p3]^(-3 - j1 + n)*SP[nb, p1 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p4]^(-3 - j1 + n)*
         SP[nb, p1 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p1 + p4]^(-3 - j1 + n)*SP[nb, p1 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      sum[SP[nb, p1 + p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
        {j1, 0, -3 + n}]/32 + sum[SP[nb, p2 + p4]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p1 + p2 + p4]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, -p1]^(-3 - j1 + n)*
         SP[nb, p3]^(j1 - j2)*SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, 
        {j2, 0, j1}]/24 + sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^
          (j1 - j2)*SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
          SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (13*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
          SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, -p3 - p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (13*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (7*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, p1 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
          SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      (13*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
          SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (13*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (7*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 + 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/64 + 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 + 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 - 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 - 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64) + 
    flagA[11]*(-sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p1 - p4]^j1, 
         {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^j1, 
         {j1, 0, -3 + n}])/64 + 
      (3*sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p3 - p4]^j1, {j1, 0, -3 + n}])/
       64 - sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p1 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/32 - (3*sum[SP[nb, -p1 - p4]^(-3 - j1 + n)*
          SP[nb, -p1 - p3 - p4]^j1, {j1, 0, -3 + n}])/32 - 
      sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/64 - (3*sum[SP[nb, -p1 - p2 - p4]^(-3 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^j1, {j1, 0, -3 + n}])/64 - 
      sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p4]^j1, {j1, 0, -3 + n}]/64 - 
      (3*sum[SP[nb, -p3 - p4]^(-3 - j1 + n)*SP[nb, -p4]^j1, {j1, 0, -3 + n}])/
       64 + sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p4]^j1, {j1, 0, -3 + n}]/
       64 + sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p1 + p4]^j1, 
        {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^j1, 
         {j1, 0, -3 + n}])/64 - 
      (3*sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, p3 + p4]^j1, {j1, 0, -3 + n}])/
       64 + (3*sum[SP[nb, p4]^(-3 - j1 + n)*SP[nb, p3 + p4]^j1, 
         {j1, 0, -3 + n}])/64 + sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p1 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p1 + p4]^(-3 - j1 + n)*SP[nb, p1 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/64 + 
      (3*sum[SP[nb, p1 + p2 + p4]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/64 + 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (7*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
          SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      (7*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
          SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 - 
      (15*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/64 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 + 
      (15*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64) + 
    flagA[4]*(sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32) + 
    flagA[2]*(sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32) + 
    flagA[5]*(sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, -p3 - p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, p1 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32) + 
    flagA[3]*(sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*SP[nb, -p2 - p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, -p3 - p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
         SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, p2 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/16 - 
      (3*sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (3*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32) + 
    flagA[10]*((3*sum[SP[nb, p2 + p3]^(-3 - j1 + n)*SP[nb, -p1 - p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, -p2 - p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^j1, 
         {j1, 0, -3 + n}])/32 - 
      (3*sum[SP[nb, -p2 - p3]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, -p3]^(-3 - j1 + n)*
         SP[nb, -p2 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, -p2 - p4]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, -p2 - p3]^(-3 - j1 + n)*
         SP[nb, -p1 - p2 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 - 
      sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/32 + sum[SP[nb, -p1 - p4]^(-3 - j1 + n)*
         SP[nb, -p1 - p2 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, -p1 - p2 - p4]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^
           j1, {j1, 0, -3 + n}])/32 + 
      sum[SP[nb, p2 + p3]^(-3 - j1 + n)*SP[nb, -p4]^j1, {j1, 0, -3 + n}]/32 - 
      sum[SP[nb, -p2 - p3 - p4]^(-3 - j1 + n)*SP[nb, -p4]^j1, 
        {j1, 0, -3 + n}]/32 - sum[SP[nb, -p2 - p3]^(-3 - j1 + n)*
         SP[nb, p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, -p2 - p3]^(-3 - j1 + n)*SP[nb, p1 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, -p3]^(-3 - j1 + n)*
         SP[nb, p2 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p2 + p3]^(-3 - j1 + n)*SP[nb, p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, p4]^(-3 - j1 + n)*
         SP[nb, p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p2 + p4]^(-3 - j1 + n)*SP[nb, p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      sum[SP[nb, p2 + p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
        {j1, 0, -3 + n}]/32 - sum[SP[nb, p1 + p4]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p1 + p2 + p4]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 - 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (7*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*SP[nb, -p2 - p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, -p3 - p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (13*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (13*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      (5*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
          SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (7*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, p2 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (13*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      (13*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (5*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
          SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, -p1 - p4]^(j2 - j3)*SP[nb, -p1 - p3 - p4]^j3, 
        {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}]/64 - 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/64 - 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/64 - 
      (13*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, p1 + p3]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, p1 + p4]^(j2 - j3)*SP[nb, p1 + p3 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/64 + 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64 + 
      (13*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/64) + 
    flagA[7]*(-sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p2 - p4]^j1, 
         {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^j1, 
         {j1, 0, -3 + n}])/64 - 
      (3*sum[SP[nb, -p2 - p3]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^j1, 
         {j1, 0, -3 + n}])/32 - sum[SP[nb, -p3]^(-3 - j1 + n)*
         SP[nb, -p2 - p3 - p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, -p2 - p4]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^j1, 
         {j1, 0, -3 + n}])/32 - 
      (3*sum[SP[nb, -p1 - p2 - p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^
           j1, {j1, 0, -3 + n}])/64 - 
      sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3 - p4]^j1, 
        {j1, 0, -3 + n}]/64 - (3*sum[SP[nb, -p1 - p2 - p4]^(-3 - j1 + n)*
          SP[nb, -p1 - p2 - p3 - p4]^j1, {j1, 0, -3 + n}])/64 + 
      sum[SP[nb, p2 + p3]^(-3 - j1 + n)*SP[nb, -p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, p1 + p2 + p3]^(-3 - j1 + n)*SP[nb, -p4]^j1, 
         {j1, 0, -3 + n}])/64 - sum[SP[nb, -p2 - p3 - p4]^(-3 - j1 + n)*
         SP[nb, -p4]^j1, {j1, 0, -3 + n}]/32 - 
      sum[SP[nb, -p1 - p2 - p3 - p4]^(-3 - j1 + n)*SP[nb, -p4]^j1, 
        {j1, 0, -3 + n}]/64 - sum[SP[nb, -p2 - p3]^(-3 - j1 + n)*
         SP[nb, p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, -p1 - p2 - p3]^(-3 - j1 + n)*SP[nb, p4]^j1, 
         {j1, 0, -3 + n}])/64 + sum[SP[nb, -p3]^(-3 - j1 + n)*
         SP[nb, p2 + p4]^j1, {j1, 0, -3 + n}]/32 - 
      (3*sum[SP[nb, -p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^j1, 
         {j1, 0, -3 + n}])/64 + sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p2 + p3]^(-3 - j1 + n)*SP[nb, p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, p4]^(-3 - j1 + n)*
         SP[nb, p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/32 + 
      (3*sum[SP[nb, p2 + p4]^(-3 - j1 + n)*SP[nb, p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/32 + sum[SP[nb, p3]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/64 + 
      (3*sum[SP[nb, p1 + p2 + p3]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/64 + sum[SP[nb, p4]^(-3 - j1 + n)*
         SP[nb, p1 + p2 + p3 + p4]^j1, {j1, 0, -3 + n}]/64 + 
      (3*sum[SP[nb, p1 + p2 + p4]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3 + p4]^j1, 
         {j1, 0, -3 + n}])/64 + sum[SP[nb, -p1]^(-3 - j1 + n)*
         SP[nb, p2 + p3]^(j1 - j2)*SP[nb, -p1 - p4]^j2, {j1, 0, -3 + n}, 
        {j2, 0, j1}]/96 + sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, -p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, -p1 - p2 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, -p3 - p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
         SP[nb, -p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (13*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 + 
      (13*sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p4]^(j1 - j2)*
          SP[nb, -p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p4]^(j1 - j2)*
         SP[nb, -p1 - p2 - p3 - p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*SP[nb, -p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, -p3 - p4]^(j1 - j2)*
         SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3 - p4]^(j1 - j2)*
          SP[nb, -p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*SP[nb, p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p2 - p3]^(j1 - j2)*
          SP[nb, p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2 - p3]^(j1 - j2)*
         SP[nb, p1 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 + 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, -p1 - p3]^(j1 - j2)*
         SP[nb, p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*SP[nb, p2 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/24 + 
      (5*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p3]^(j1 - j2)*
          SP[nb, p1 + p2 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, -p1 - p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
         SP[nb, p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 + 
      sum[SP[nb, -p2]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*SP[nb, p3 + p4]^j2, 
        {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      (13*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p3]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (5*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/48 - 
      (13*sum[SP[nb, p2]^(-3 - j1 + n)*SP[nb, p2 + p4]^(j1 - j2)*
          SP[nb, p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}])/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p3]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/96 - 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/24 - 
      sum[SP[nb, p1 + p2]^(-3 - j1 + n)*SP[nb, p1 + p2 + p4]^(j1 - j2)*
         SP[nb, p1 + p2 + p3 + p4]^j2, {j1, 0, -3 + n}, {j2, 0, j1}]/64 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, p2 + p3]^(j2 - j3)*SP[nb, -p1 - p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/32 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, p1 + p3]^(j2 - j3)*SP[nb, -p2 - p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/32 - 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 - 
      (7*sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
          SP[nb, -p2 - p4]^(j2 - j3)*SP[nb, -p2 - p3 - p4]^j3, 
         {j1, 0, -3 + n}, {j2, 0, j1}, {j3, 0, j2}])/32 + 
      sum[SP[nb, p1]^(-3 - j1 + n)*SP[nb, -p2]^(j1 - j2)*
         SP[nb, -p2 - p3]^(j2 - j3)*SP[nb, p1 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/32 - 
      sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
         SP[nb, -p1 - p3]^(j2 - j3)*SP[nb, p2 + p4]^j3, {j1, 0, -3 + n}, 
        {j2, 0, j1}, {j3, 0, j2}]/32 + 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p3]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32 + 
      (7*sum[SP[nb, -p1]^(-3 - j1 + n)*SP[nb, p2]^(j1 - j2)*
          SP[nb, p2 + p4]^(j2 - j3)*SP[nb, p2 + p3 + p4]^j3, {j1, 0, -3 + n}, 
         {j2, 0, j1}, {j3, 0, j2}])/32)))


==> anc/Tensor_ColorBais.m <==
{flagA[1] -> d4[a[i3], a[i4], a[i5], a]*f[a, a[i1], a[i2]], 
 flagA[2] -> d4[a[i2], a[i4], a[i5], a]*f[a, a[i1], a[i3]], 
 flagA[3] -> d4[a[i2], a[i3], a[i4], a]*f[a, a[i1], a[i5]], 
 flagA[4] -> d4[a[i1], a[i4], a[i5], a]*f[a, a[i2], a[i3]], 
 flagA[5] -> d4[a[i1], a[i3], a[i4], a]*f[a, a[i2], a[i5]], 
 flagA[6] -> d4[a[i1], a[i2], a[i4], a]*f[a, a[i3], a[i5]], 
 flagA[7] -> f[a, b, a[i3]]*f[a, a[i4], a[i5]]*f[b, a[i1], a[i2]], 
 flagA[8] -> f[a, b, a[i4]]*f[a, a[i2], a[i5]]*f[b, a[i1], a[i3]], 
 flagA[9] -> f[a, b, a[i2]]*f[a, a[i4], a[i5]]*f[b, a[i1], a[i3]], 
 flagA[10] -> f[a, b, a[i5]]*f[a, a[i2], a[i3]]*f[b, a[i1], a[i4]], 
 flagA[11] -> f[a, b, a[i5]]*f[a, a[i1], a[i2]]*f[b, a[i3], a[i4]], 
 flagA[12] -> f[a, b, a[i2]]*f[a, a[i1], a[i5]]*f[b, a[i3], a[i4]], 
 flagT[1] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]], 
 flagT[2] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*p1[mu[i5]], 
 flagT[3] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i5]]*p1[mu[i4]], 
 flagT[4] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i4]]*nb[mu[i5]]*p1[mu[i3]], 
 flagT[5] -> nb[mu[i1]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*p1[mu[i2]], 
 flagT[6] -> nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*p1[mu[i1]], 
 flagT[7] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*p2[mu[i5]], 
 flagT[8] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i5]]*p2[mu[i4]], 
 flagT[9] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i4]]*nb[mu[i5]]*p2[mu[i3]], 
 flagT[10] -> nb[mu[i1]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*p2[mu[i2]], 
 flagT[11] -> nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*p2[mu[i1]], 
 flagT[12] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*p3[mu[i5]], 
 flagT[13] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i5]]*p3[mu[i4]], 
 flagT[14] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i4]]*nb[mu[i5]]*p3[mu[i3]], 
 flagT[15] -> nb[mu[i1]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*p3[mu[i2]], 
 flagT[16] -> nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*p3[mu[i1]], 
 flagT[17] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*p4[mu[i5]], 
 flagT[18] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i5]]*p4[mu[i4]], 
 flagT[19] -> nb[mu[i1]]*nb[mu[i2]]*nb[mu[i4]]*nb[mu[i5]]*p4[mu[i3]], 
 flagT[20] -> nb[mu[i1]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*p4[mu[i2]], 
 flagT[21] -> nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]]*p4[mu[i1]], 
 flagT[22] -> g[mu[i1], mu[i2]]*nb[mu[i3]]*nb[mu[i4]]*nb[mu[i5]], 
 flagT[23] -> g[mu[i1], mu[i3]]*nb[mu[i2]]*nb[mu[i4]]*nb[mu[i5]], 
 flagT[24] -> g[mu[i1], mu[i4]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i5]], 
 flagT[25] -> g[mu[i1], mu[i5]]*nb[mu[i2]]*nb[mu[i3]]*nb[mu[i4]], 
 flagT[26] -> g[mu[i2], mu[i3]]*nb[mu[i1]]*nb[mu[i4]]*nb[mu[i5]], 
 flagT[27] -> g[mu[i2], mu[i4]]*nb[mu[i1]]*nb[mu[i3]]*nb[mu[i5]], 
 flagT[28] -> g[mu[i2], mu[i5]]*nb[mu[i1]]*nb[mu[i3]]*nb[mu[i4]], 
 flagT[29] -> g[mu[i3], mu[i4]]*nb[mu[i1]]*nb[mu[i2]]*nb[mu[i5]], 
 flagT[30] -> g[mu[i3], mu[i5]]*nb[mu[i1]]*nb[mu[i2]]*nb[mu[i4]], 
 flagT[31] -> g[mu[i4], mu[i5]]*nb[mu[i1]]*nb[mu[i2]]*nb[mu[i3]]}


==> anc/colorRelations.m <==
{d4[a[i3], a[i4], a[i5], a]*f[a, a[i1], a[i2]] -> flagA[1], 
 d4[a[i2], a[i4], a[i5], a]*f[a, a[i1], a[i3]] -> flagA[2], 
 d4[a[i2], a[i3], a[i4], a]*f[a, a[i1], a[i5]] -> flagA[3], 
 d4[a[i1], a[i4], a[i5], a]*f[a, a[i2], a[i3]] -> flagA[4], 
 d4[a[i1], a[i3], a[i4], a]*f[a, a[i2], a[i5]] -> flagA[5], 
 d4[a[i1], a[i2], a[i4], a]*f[a, a[i3], a[i5]] -> flagA[6], 
 f[a, b, a[i3]]*f[a, a[i4], a[i5]]*f[b, a[i1], a[i2]] -> flagA[7], 
 f[a, b, a[i4]]*f[a, a[i2], a[i5]]*f[b, a[i1], a[i3]] -> flagA[8], 
 f[a, b, a[i2]]*f[a, a[i4], a[i5]]*f[b, a[i1], a[i3]] -> flagA[9], 
 f[a, b, a[i5]]*f[a, a[i2], a[i3]]*f[b, a[i1], a[i4]] -> flagA[10], 
 f[a, b, a[i5]]*f[a, a[i1], a[i2]]*f[b, a[i3], a[i4]] -> flagA[11], 
 f[a, b, a[i2]]*f[a, a[i1], a[i5]]*f[b, a[i3], a[i4]] -> flagA[12], 
 d4[a[i2], a[i3], a[i5], a]*f[a, a[i1], a[i4]] -> 
  -flagA[1] - flagA[2] - flagA[3], 
 d4[a[i1], a[i3], a[i5], a]*f[a, a[i2], a[i4]] -> 
  flagA[1] - flagA[4] - flagA[5], 
 d4[a[i1], a[i2], a[i5], a]*f[a, a[i3], a[i4]] -> 
  flagA[2] + flagA[4] - flagA[6], 
 f[a, b, a[i3]]*f[a, a[i5], a[i4]]*f[b, a[i1], a[i2]] -> -flagA[7], 
 f[a, b, a[i5]]*f[a, a[i2], a[i4]]*f[b, a[i1], a[i3]] -> flagA[8] - flagA[9], 
 f[a, b, a[i2]]*f[a, a[i5], a[i4]]*f[b, a[i1], a[i3]] -> -flagA[9], 
 f[a, b, a[i4]]*f[a, a[i2], a[i3]]*f[b, a[i1], a[i5]] -> 
  flagA[7] - flagA[9] + flagA[10], 
 f[a, b, a[i4]]*f[a, a[i1], a[i2]]*f[b, a[i3], a[i5]] -> 
  -flagA[7] + flagA[11], f[a, b, a[i2]]*f[a, a[i1], a[i4]]*
   f[b, a[i3], a[i5]] -> -flagA[8] + flagA[10] + flagA[11] - flagA[12], 
 d4[a[i1], a[i2], a[i3], a]*f[a, a[i4], a[i5]] -> 
  -flagA[3] - flagA[5] - flagA[6], 
 f[a, b, a[i4]]*f[a, a[i3], a[i5]]*f[b, a[i1], a[i2]] -> 
  flagA[7] - flagA[11], f[a, b, a[i3]]*f[a, a[i2], a[i5]]*
   f[b, a[i1], a[i4]] -> flagA[8] - flagA[11] + flagA[12], 
 f[a, b, a[i2]]*f[a, a[i3], a[i5]]*f[b, a[i1], a[i4]] -> 
  flagA[8] - flagA[10] - flagA[11] + flagA[12], 
 f[a, b, a[i5]]*f[a, a[i1], a[i2]]*f[b, a[i4], a[i3]] -> -flagA[11], 
 f[a, b, a[i2]]*f[a, a[i1], a[i5]]*f[b, a[i4], a[i3]] -> -flagA[12], 
 d4[a[i1], a[i2], a[i5], a]*f[a, a[i4], a[i3]] -> 
  -flagA[2] - flagA[4] + flagA[6], 
 f[a, b, a[i4]]*f[a, a[i5], a[i3]]*f[b, a[i1], a[i2]] -> 
  -flagA[7] + flagA[11], f[a, b, a[i2]]*f[a, a[i5], a[i3]]*
   f[b, a[i1], a[i4]] -> -flagA[8] + flagA[10] + flagA[11] - flagA[12], 
 f[a, b, a[i3]]*f[a, a[i2], a[i4]]*f[b, a[i1], a[i5]] -> 
  flagA[7] - flagA[9] + flagA[10] - flagA[12], 
 f[a, b, a[i3]]*f[a, a[i1], a[i2]]*f[b, a[i4], a[i5]] -> -flagA[7], 
 f[a, b, a[i2]]*f[a, a[i1], a[i3]]*f[b, a[i4], a[i5]] -> -flagA[9], 
 d4[a[i1], a[i2], a[i3], a]*f[a, a[i5], a[i4]] -> 
  flagA[3] + flagA[5] + flagA[6], 
 f[a, b, a[i5]]*f[a, a[i3], a[i4]]*f[b, a[i1], a[i2]] -> -flagA[11], 
 f[a, b, a[i2]]*f[a, a[i3], a[i4]]*f[b, a[i1], a[i5]] -> -flagA[12], 
 f[a, b, a[i4]]*f[a, a[i1], a[i2]]*f[b, a[i5], a[i3]] -> 
  flagA[7] - flagA[11], f[a, b, a[i2]]*f[a, a[i1], a[i4]]*
   f[b, a[i5], a[i3]] -> flagA[8] - flagA[10] - flagA[11] + flagA[12], 
 d4[a[i1], a[i2], a[i4], a]*f[a, a[i5], a[i3]] -> -flagA[6], 
 f[a, b, a[i5]]*f[a, a[i4], a[i3]]*f[b, a[i1], a[i2]] -> flagA[11], 
 f[a, b, a[i2]]*f[a, a[i4], a[i3]]*f[b, a[i1], a[i5]] -> flagA[12], 
 f[a, b, a[i3]]*f[a, a[i1], a[i2]]*f[b, a[i5], a[i4]] -> flagA[7], 
 f[a, b, a[i2]]*f[a, a[i1], a[i3]]*f[b, a[i5], a[i4]] -> flagA[9], 
 d4[a[i1], a[i4], a[i5], a]*f[a, a[i3], a[i2]] -> -flagA[4], 
 f[a, b, a[i5]]*f[a, a[i3], a[i2]]*f[b, a[i1], a[i4]] -> -flagA[10], 
 f[a, b, a[i5]]*f[a, a[i1], a[i3]]*f[b, a[i2], a[i4]] -> 
  -flagA[8] + flagA[9], f[a, b, a[i3]]*f[a, a[i1], a[i5]]*
   f[b, a[i2], a[i4]] -> -flagA[7] + flagA[9] - flagA[10] + flagA[12], 
 f[a, b, a[i4]]*f[a, a[i3], a[i2]]*f[b, a[i1], a[i5]] -> 
  -flagA[7] + flagA[9] - flagA[10], 
 f[a, b, a[i4]]*f[a, a[i1], a[i3]]*f[b, a[i2], a[i5]] -> -flagA[8], 
 f[a, b, a[i3]]*f[a, a[i1], a[i4]]*f[b, a[i2], a[i5]] -> 
  -flagA[8] + flagA[11] - flagA[12], 
 f[a, b, a[i5]]*f[a, a[i1], a[i3]]*f[b, a[i4], a[i2]] -> flagA[8] - flagA[9], 
 f[a, b, a[i3]]*f[a, a[i1], a[i5]]*f[b, a[i4], a[i2]] -> 
  flagA[7] - flagA[9] + flagA[10] - flagA[12], 
 d4[a[i1], a[i3], a[i5], a]*f[a, a[i4], a[i2]] -> 
  -flagA[1] + flagA[4] + flagA[5], 
 f[a, b, a[i4]]*f[a, a[i5], a[i2]]*f[b, a[i1], a[i3]] -> -flagA[8], 
 f[a, b, a[i3]]*f[a, a[i5], a[i2]]*f[b, a[i1], a[i4]] -> 
  -flagA[8] + flagA[11] - flagA[12], 
 f[a, b, a[i4]]*f[a, a[i1], a[i3]]*f[b, a[i5], a[i2]] -> flagA[8], 
 f[a, b, a[i3]]*f[a, a[i1], a[i4]]*f[b, a[i5], a[i2]] -> 
  flagA[8] - flagA[11] + flagA[12], 
 d4[a[i1], a[i3], a[i4], a]*f[a, a[i5], a[i2]] -> -flagA[5], 
 f[a, b, a[i5]]*f[a, a[i4], a[i2]]*f[b, a[i1], a[i3]] -> 
  -flagA[8] + flagA[9], f[a, b, a[i3]]*f[a, a[i4], a[i2]]*
   f[b, a[i1], a[i5]] -> -flagA[7] + flagA[9] - flagA[10] + flagA[12], 
 f[a, b, a[i5]]*f[a, a[i1], a[i4]]*f[b, a[i2], a[i3]] -> -flagA[10], 
 f[a, b, a[i4]]*f[a, a[i1], a[i5]]*f[b, a[i2], a[i3]] -> 
  -flagA[7] + flagA[9] - flagA[10], 
 f[a, b, a[i5]]*f[a, a[i1], a[i4]]*f[b, a[i3], a[i2]] -> flagA[10], 
 f[a, b, a[i4]]*f[a, a[i1], a[i5]]*f[b, a[i3], a[i2]] -> 
  flagA[7] - flagA[9] + flagA[10], 
 d4[a[i3], a[i4], a[i5], a]*f[a, a[i2], a[i1]] -> -flagA[1], 
 f[a, b, a[i3]]*f[a, a[i4], a[i5]]*f[b, a[i2], a[i1]] -> -flagA[7], 
 f[a, b, a[i1]]*f[a, a[i4], a[i5]]*f[b, a[i2], a[i3]] -> 
  -flagA[7] + flagA[9], f[a, b, a[i5]]*f[a, a[i2], a[i1]]*
   f[b, a[i3], a[i4]] -> -flagA[11], 
 f[a, b, a[i1]]*f[a, a[i2], a[i5]]*f[b, a[i3], a[i4]] -> 
  -flagA[11] + flagA[12], f[a, b, a[i3]]*f[a, a[i5], a[i4]]*
   f[b, a[i2], a[i1]] -> flagA[7], 
 f[a, b, a[i1]]*f[a, a[i5], a[i4]]*f[b, a[i2], a[i3]] -> flagA[7] - flagA[9], 
 f[a, b, a[i4]]*f[a, a[i2], a[i1]]*f[b, a[i3], a[i5]] -> 
  flagA[7] - flagA[11], f[a, b, a[i1]]*f[a, a[i2], a[i4]]*
   f[b, a[i3], a[i5]] -> flagA[7] - flagA[8] + flagA[10] - flagA[12], 
 f[a, b, a[i4]]*f[a, a[i3], a[i5]]*f[b, a[i2], a[i1]] -> 
  -flagA[7] + flagA[11], f[a, b, a[i1]]*f[a, a[i3], a[i5]]*
   f[b, a[i2], a[i4]] -> -flagA[7] + flagA[8] - flagA[10] + flagA[12], 
 f[a, b, a[i5]]*f[a, a[i2], a[i1]]*f[b, a[i4], a[i3]] -> flagA[11], 
 f[a, b, a[i1]]*f[a, a[i2], a[i5]]*f[b, a[i4], a[i3]] -> 
  flagA[11] - flagA[12], f[a, b, a[i4]]*f[a, a[i5], a[i3]]*
   f[b, a[i2], a[i1]] -> flagA[7] - flagA[11], 
 f[a, b, a[i1]]*f[a, a[i5], a[i3]]*f[b, a[i2], a[i4]] -> 
  flagA[7] - flagA[8] + flagA[10] - flagA[12], 
 f[a, b, a[i3]]*f[a, a[i2], a[i1]]*f[b, a[i4], a[i5]] -> flagA[7], 
 f[a, b, a[i1]]*f[a, a[i2], a[i3]]*f[b, a[i4], a[i5]] -> flagA[7] - flagA[9], 
 f[a, b, a[i5]]*f[a, a[i3], a[i4]]*f[b, a[i2], a[i1]] -> flagA[11], 
 f[a, b, a[i1]]*f[a, a[i3], a[i4]]*f[b, a[i2], a[i5]] -> 
  flagA[11] - flagA[12], f[a, b, a[i4]]*f[a, a[i2], a[i1]]*
   f[b, a[i5], a[i3]] -> -flagA[7] + flagA[11], 
 f[a, b, a[i1]]*f[a, a[i2], a[i4]]*f[b, a[i5], a[i3]] -> 
  -flagA[7] + flagA[8] - flagA[10] + flagA[12], 
 f[a, b, a[i5]]*f[a, a[i4], a[i3]]*f[b, a[i2], a[i1]] -> -flagA[11], 
 f[a, b, a[i1]]*f[a, a[i4], a[i3]]*f[b, a[i2], a[i5]] -> 
  -flagA[11] + flagA[12], f[a, b, a[i3]]*f[a, a[i2], a[i1]]*
   f[b, a[i5], a[i4]] -> -flagA[7], 
 f[a, b, a[i1]]*f[a, a[i2], a[i3]]*f[b, a[i5], a[i4]] -> 
  -flagA[7] + flagA[9], d4[a[i2], a[i4], a[i5], a]*f[a, a[i3], a[i1]] -> 
  -flagA[2], f[a, b, a[i5]]*f[a, a[i3], a[i1]]*f[b, a[i2], a[i4]] -> 
  flagA[8] - flagA[9], f[a, b, a[i4]]*f[a, a[i3], a[i1]]*
   f[b, a[i2], a[i5]] -> flagA[8], 
 f[a, b, a[i5]]*f[a, a[i2], a[i3]]*f[b, a[i4], a[i1]] -> -flagA[10], 
 f[a, b, a[i3]]*f[a, a[i2], a[i5]]*f[b, a[i4], a[i1]] -> 
  -flagA[8] + flagA[11] - flagA[12], 
 d4[a[i2], a[i3], a[i5], a]*f[a, a[i4], a[i1]] -> 
  flagA[1] + flagA[2] + flagA[3], 
 f[a, b, a[i4]]*f[a, a[i5], a[i1]]*f[b, a[i2], a[i3]] -> 
  flagA[7] - flagA[9] + flagA[10], 
 f[a, b, a[i3]]*f[a, a[i5], a[i1]]*f[b, a[i2], a[i4]] -> 
  flagA[7] - flagA[9] + flagA[10] - flagA[12], 
 f[a, b, a[i4]]*f[a, a[i2], a[i3]]*f[b, a[i5], a[i1]] -> 
  -flagA[7] + flagA[9] - flagA[10], 
 f[a, b, a[i3]]*f[a, a[i2], a[i4]]*f[b, a[i5], a[i1]] -> 
  -flagA[7] + flagA[9] - flagA[10] + flagA[12], 
 d4[a[i2], a[i3], a[i4], a]*f[a, a[i5], a[i1]] -> -flagA[3], 
 f[a, b, a[i5]]*f[a, a[i4], a[i1]]*f[b, a[i2], a[i3]] -> flagA[10], 
 f[a, b, a[i3]]*f[a, a[i4], a[i1]]*f[b, a[i2], a[i5]] -> 
  flagA[8] - flagA[11] + flagA[12], 
 f[a, b, a[i5]]*f[a, a[i2], a[i4]]*f[b, a[i3], a[i1]] -> 
  -flagA[8] + flagA[9], f[a, b, a[i4]]*f[a, a[i2], a[i5]]*
   f[b, a[i3], a[i1]] -> -flagA[8], 
 f[a, b, a[i2]]*f[a, a[i4], a[i5]]*f[b, a[i3], a[i1]] -> -flagA[9], 
 f[a, b, a[i1]]*f[a, a[i4], a[i5]]*f[b, a[i3], a[i2]] -> flagA[7] - flagA[9], 
 f[a, b, a[i2]]*f[a, a[i5], a[i4]]*f[b, a[i3], a[i1]] -> flagA[9], 
 f[a, b, a[i1]]*f[a, a[i5], a[i4]]*f[b, a[i3], a[i2]] -> 
  -flagA[7] + flagA[9], f[a, b, a[i5]]*f[a, a[i3], a[i1]]*
   f[b, a[i4], a[i2]] -> -flagA[8] + flagA[9], 
 f[a, b, a[i1]]*f[a, a[i3], a[i5]]*f[b, a[i4], a[i2]] -> 
  flagA[7] - flagA[8] + flagA[10] - flagA[12], 
 f[a, b, a[i4]]*f[a, a[i5], a[i2]]*f[b, a[i3], a[i1]] -> flagA[8], 
 f[a, b, a[i1]]*f[a, a[i5], a[i2]]*f[b, a[i3], a[i4]] -> 
  flagA[11] - flagA[12], f[a, b, a[i2]]*f[a, a[i3], a[i1]]*
   f[b, a[i4], a[i5]] -> flagA[9], 
 f[a, b, a[i1]]*f[a, a[i3], a[i2]]*f[b, a[i4], a[i5]] -> 
  -flagA[7] + flagA[9], f[a, b, a[i4]]*f[a, a[i3], a[i1]]*
   f[b, a[i5], a[i2]] -> -flagA[8], 
 f[a, b, a[i1]]*f[a, a[i3], a[i4]]*f[b, a[i5], a[i2]] -> 
  -flagA[11] + flagA[12], f[a, b, a[i5]]*f[a, a[i4], a[i2]]*
   f[b, a[i3], a[i1]] -> flagA[8] - flagA[9], 
 f[a, b, a[i1]]*f[a, a[i4], a[i2]]*f[b, a[i3], a[i5]] -> 
  -flagA[7] + flagA[8] - flagA[10] + flagA[12], 
 f[a, b, a[i2]]*f[a, a[i3], a[i1]]*f[b, a[i5], a[i4]] -> -flagA[9], 
 f[a, b, a[i1]]*f[a, a[i3], a[i2]]*f[b, a[i5], a[i4]] -> flagA[7] - flagA[9], 
 f[a, b, a[i5]]*f[a, a[i3], a[i2]]*f[b, a[i4], a[i1]] -> flagA[10], 
 f[a, b, a[i2]]*f[a, a[i3], a[i5]]*f[b, a[i4], a[i1]] -> 
  -flagA[8] + flagA[10] + flagA[11] - flagA[12], 
 f[a, b, a[i4]]*f[a, a[i5], a[i1]]*f[b, a[i3], a[i2]] -> 
  -flagA[7] + flagA[9] - flagA[10], 
 f[a, b, a[i2]]*f[a, a[i5], a[i1]]*f[b, a[i3], a[i4]] -> -flagA[12], 
 f[a, b, a[i4]]*f[a, a[i3], a[i2]]*f[b, a[i5], a[i1]] -> 
  flagA[7] - flagA[9] + flagA[10], 
 f[a, b, a[i2]]*f[a, a[i3], a[i4]]*f[b, a[i5], a[i1]] -> flagA[12], 
 f[a, b, a[i5]]*f[a, a[i4], a[i1]]*f[b, a[i3], a[i2]] -> -flagA[10], 
 f[a, b, a[i2]]*f[a, a[i4], a[i1]]*f[b, a[i3], a[i5]] -> 
  flagA[8] - flagA[10] - flagA[11] + flagA[12], 
 f[a, b, a[i2]]*f[a, a[i5], a[i3]]*f[b, a[i4], a[i1]] -> 
  flagA[8] - flagA[10] - flagA[11] + flagA[12], 
 f[a, b, a[i1]]*f[a, a[i5], a[i3]]*f[b, a[i4], a[i2]] -> 
  -flagA[7] + flagA[8] - flagA[10] + flagA[12], 
 f[a, b, a[i3]]*f[a, a[i5], a[i2]]*f[b, a[i4], a[i1]] -> 
  flagA[8] - flagA[11] + flagA[12], 
 f[a, b, a[i1]]*f[a, a[i5], a[i2]]*f[b, a[i4], a[i3]] -> 
  -flagA[11] + flagA[12], f[a, b, a[i3]]*f[a, a[i4], a[i1]]*
   f[b, a[i5], a[i2]] -> -flagA[8] + flagA[11] - flagA[12], 
 f[a, b, a[i1]]*f[a, a[i4], a[i3]]*f[b, a[i5], a[i2]] -> 
  flagA[11] - flagA[12], f[a, b, a[i2]]*f[a, a[i4], a[i1]]*
   f[b, a[i5], a[i3]] -> -flagA[8] + flagA[10] + flagA[11] - flagA[12], 
 f[a, b, a[i1]]*f[a, a[i4], a[i2]]*f[b, a[i5], a[i3]] -> 
  flagA[7] - flagA[8] + flagA[10] - flagA[12], 
 f[a, b, a[i3]]*f[a, a[i5], a[i1]]*f[b, a[i4], a[i2]] -> 
  -flagA[7] + flagA[9] - flagA[10] + flagA[12], 
 f[a, b, a[i2]]*f[a, a[i5], a[i1]]*f[b, a[i4], a[i3]] -> flagA[12], 
 f[a, b, a[i3]]*f[a, a[i4], a[i2]]*f[b, a[i5], a[i1]] -> 
  flagA[7] - flagA[9] + flagA[10] - flagA[12], 
 f[a, b, a[i2]]*f[a, a[i4], a[i3]]*f[b, a[i5], a[i1]] -> -flagA[12]}


==> anc/readme.txt <==
The ancillary files contain Mathematica formulas for several Feynman rules: the five-gluon Feynman rule for the OA operator (in OA5gFeynmanRules.m,  as shown in eq. (20) of the paper), the two-quark three-gluon Feynman rule for the OB operator (in OB2q3gFeynmanRules.m, as shown in eq. (18)), and the two-ghost three-gluon Feynman rule for the OC operator (in OC2c3gFeynmanRules.m, as shown in eq. (19)).

In the OA5gFeynmanRules.m file, flagT[i] with i=1,…,31 denotes the tensor basis, and flagA[i] with i=1,…,12 labels the color basis. The replacement rules for flagT[i] and flagA[i] are provided in the Tensor_ColorBais.m file.

Similarly, in the OC2c3gFeynmanRules.m file, flagA[i] with i=1,…,12 labels the color basis, which is identical to the one used in OA5gFeynmanRules.m. 

The color basis can be chosen differently, and any alternative basis can be mapped to the current basis using the colorRelations.m file.

Convention and Notations:
Momentum: p1, p2, p3, p4, p5 with p1 + p2 + p3 + p4 + p5 = 0.
Color index: a[i1], a[i2], a[i3], a[i4], a[i5].
Dummy color index: a, b.
Color factor: CA = Nc =3 in SU(Nc);
Special color structure: d4[a1,a2,a3,a4] =1/CA*1/24*( Tr(T^{a1} T^{a2} T^{a3} T^{a4}) + symmetric permutations) with T^{a1}_{ab} = -i f^{a1 a b}. 
Lorentz index: mu[i1], mu[i2], mu[i3], mu[i4], mu[i5].
g[mu[i1], mu[i2]] represents the metric tensor g_{\mu_{i1} \mu_{i2}}.
Light-like vector: nb represents the light-like vector Δ.
Imaginary unit: im is the imaginary unit i.
Scalar product: SP[a, b] and sp[a,b] represent the scalar product a.b.
Summation command: sum is the summation command, which can be directly switched to Sum in Mathematica.
Dirac Gamma matrix: DiracGamma[nb, i2, i1]. 
Product of generators in fundamental representation: T[i2, i1, a, b] = (T^a T^b)_{i2 i1}.
